A Blind Search for Bursts of Very High Enery Gamma Rays with Milagro

Milagro is a water-Cherenkov detector that observes the extended air showers produced by cosmic gamma rays of energies E>100GeV. The effective area of Milagro peaks at energies E~10TeV, however it is still large even down to a few hundred GeV (~10m^2 at 100GeV). The wide field of view (~2sr) and high duty cycle (>90%) of Milagro make it ideal for continuously monitoring the overhead sky for transient Very High Energy (VHE) emissions. This study searched the Milagro data for such emissions. Even though the search was optimized primarily for detecting the emission from Gamma-Ray Bursts (GRBs), it was still sensitive to the emission from the last stages of the evaporation of Primordial Black Holes or to any other kind of phenomena that produce bursts of VHE gamma rays. Measurements of the GRB spectra by satellites up to few tens of GeV showed no signs of a cutoff. Even though multiple instruments sensitive to $GeV/TeV$ gamma rays have performed observations of GRBs, there has not yet been a definitive detection of such an emission yet. One of the reasons for that is that gamma rays with energies E>~100GeV are attenuated by interactions with the extragalactic background light or are absorbed internally at the site of the burst. There are many models that predict VHE gamma-ray emission from GRBs. A detection or a constraint of such an emission can provide useful information on the mechanism and environment of GRBs. This study performed a blind search of the Milagro data of the last five years for bursts of VHE gamma rays with durations ranging from 100musec to 316sec. No GRB localization was provided by an external instrument. Instead, the whole dataset was thoroughly searched in time, space, and duration. No significant events were detected. Upper limits were placed on the VHE emission from GRBs.

==> Plots/Binsize/Plot.C <==
//plot stuff from BestBin.root
{

 const int ndur=48;

  FILE *file = fopen("Bins.txt","r");


 TCanvas * c= new TCanvas("c","c",900,500);
 TCanvas * cImp= new TCanvas("cImp","cImp",900,500);
 c->Divide(3,2);
 cImp->Divide(3,3);

 double Sig[3][ndur];
 TH2F *hfit,*htemp;
 TH2F * hm; 
 TGraph * gS[3] , *g90[3],*gMDS[11],*gt[3];
 TGraphAsymmErrors *gB[3];
 char name[200];
 float binsize=1;
 double CL,MDS[2],MDSR[11][ndur];
 int ibin[2];
 double duration[ndur],lduration[ndur],bin[3][ndur],binmin[3][ndur],binmax[3][ndur],errorx[ndur];
  memset(errorx,0,sizeof(errorx));
 float spread=0.02;
 TH2F * hma[3],*hmaSB[3],*hmaSO[3];
  TFile * rf[3];


  double MaxBin,MinBin,BinStep;
  double MinSig,MaxSig,dSig;
  int NSig ;
  lduration[0]=log10(0.0001);
  lduration[ndur-1]=log10(0.0001*pow(10,(ndur-1)/8.));

      
  short int NBins; 
  char filename[100];
  FILE * f;

  double best[3]={0.75,0.80,0.85};
  TF1 * fit = new TF1("fit","pol4");

  for (int i=0;i<3;i++) {

   sprintf(filename,"BestBin%d.root",i);
   rf[i] = TFile::Open(filename,"r");
   sprintf(name,"zenith angle %d deg-%d deg",(i)*15,(i+1)*15);

   hma[i] = new TH2F(name,name,ndur,lduration[0],lduration[ndur-1],400,0.1,1);
   sprintf(name,"SBzenith angle %d deg-%d deg",(i)*15,(i+1)*15);
   hmaSB[i] = new TH2F(name,name,ndur,lduration[0],lduration[ndur-1],400,0.1,1);
   sprintf(name,"SOzenith angle %d deg-%d deg",(i)*15,(i+1)*15);
   hmaSO[i] = new TH2F(name,name,ndur,lduration[0],lduration[ndur-1],400,0.1,1);


   for (int id=0;id<ndur;id++) {
     sprintf(name,"id=%d_%d;1",id,i);
     hm = (TH2F*)rf[i]->Get(name);

     duration[id]=0.0001*pow(10,id/8.);
     lduration[id]=log10(duration[id]);

     NSig=hm->GetNbinsX();
     NBins=hm->GetNbinsY();
     MinSig = hm->GetXaxis()->GetBinLowEdge(1);
     MaxSig = hm->GetXaxis()->GetBinUpEdge(NSig);
     MinBin = hm->GetYaxis()->GetBinLowEdge(1);
     MaxBin = hm->GetYaxis()->GetBinUpEdge(NBins);
     
     if (htemp==NULL) htemp =new TH2F("temp","temp",NSig,MinSig,MaxSig,NBins,MinBin,MaxBin);
     else {delete htemp; htemp =new TH2F("temp","temp",NSig,MinSig,MaxSig,NBins,MinBin,MaxBin);}
      
     double a;
     for (int ix=1;ix<=hm->GetNbinsX();ix++) {
        for (int iy=2;iy<=hm->GetNbinsY();iy++) {
              if ((a=hm->GetBinContent(ix,iy))>0.9)
                   htemp->SetBinContent(ix,iy,0);
              else htemp->SetBinContent(ix,iy,a);
        }
     }
gStyle->SetPalette(1);
c->cd(3);    htemp->Draw("COLZ");
     //profile
     TProfile * p = htemp->ProfileY();
     int bb=p->GetNbinsX();
     TH1D * pp;
     if (pp) delete pp;
     pp = new TH1D("pp","pp",bb,0.5,6);
     for (int ix=1;ix<=p->GetNbinsX();ix++) {
       pp->SetBinContent(ix,p->GetBinContent(ix));
     }
     char name[100];
     sprintf (name,"%f",duration[id]);
c->cd(6);
     if (i!=2) pp->Fit("fit","Q","",0.0,6-4.6*pow(id/48.,2)); 
     else pp->Fit("fit","Q","",0.0,6-4.6*pow(id/48.,2)); 

     bin[i][id]=fit->GetMinimumX();

    double maxi=fit->GetMinimum();
    double par[5];
    fit->GetParameters(par);
    for (double bs=0;bs<=10;bs+=0.01){
       double val =0;
       for (int ii=0;ii<5;ii++) val+=par[ii]*pow(bs,ii);     

       if (val<(1+spread)*maxi || bs==6) {binmin[i][id]=bin[i][id]-bs; break;}
    }

    for (double bs=bin[i][id];bs<=6;bs+=0.01){
       double val =0;
       for (int ii=0;ii<5;ii++) val+=par[ii]*pow(bs,ii);     
       if (val>(1+spread)*maxi) {binmax[i][id]=bs-bin[i][id]; break;}
    }

printf("%d:%f %f %f %f\n",id,lduration[id],binmin[i][id],bin[i][id],binmax[i][id]);
TLine * line = new TLine(bin[i][id]-binmin[i][id],p->GetMaximum(),bin[i][id]+binmax[i][id],p->GetMaximum());
line->Draw("SAME");
//     c->Update();
//if (i==2 && id>30 )getchar();

    
     //Find signal for 90%CL
     if (id==0) { //find bin number for bin under consideration
       ibin[0]=hm->GetNbinsY();
       for (int ib=0;ib<=hm->GetNbinsY();ib++) {
          if (hm->GetYaxis()->GetBinUpEdge(ib)>best[i]){ibin[0]=ib-1; break;}
       }
     }

     ibin[1]=hm->GetNbinsY();
     for (int ib=0;ib<=hm->GetNbinsY();ib++) {
        if (hm->GetYaxis()->GetBinUpEdge(ib)>bin[i][id]){ibin[1]=ib-1; break;}
     }

     for (int iCL=1;iCL<=hma[i]->GetNbinsY();iCL++) {
       double CL=hma[i]->GetYaxis()->GetBinCenter(iCL);
  
       for (int type=0;type<2;type++) {
         MDS[type]=hm->GetXaxis()->GetBinCenter(hm->GetNbinsX());
         for (int ib=0;ib<=hm->GetNbinsX();ib++) { //fixme
             if (hm->GetBinContent(ib[type],ibin[type])>CL){
                 MDS[type]=hm->GetXaxis()->GetBinCenter(ib); break;
              }
         }    
       }
       if (MDS[1]) hma[i]->SetBinContent(id+1,iCL,MDS[0]/MDS[1]);
       hmaSB[i]->SetBinContent(id+1,iCL,MDS[0]);
       hmaSO[i]->SetBinContent(id+1,iCL,MDS[1]);
       if (CL==0.902125) Sig[i][id]=MDS[1]; 
     }
          //printf ("%d %d %f %f\n",ibin[0],ibin[1],MDS[0],MDS[1]);
}
       


  

     
 
     gt[i] = new TGraph(ndur,duration,Sig[i]);
   gB[i] = new TGraphAsymmErrors(ndur,duration,bin[i],errorx,errorx,binmin[i],binmax[i]);
   c->cd(4+i); 
   c->GetPad(4+i)->SetGridx();
   c->GetPad(4+i)->SetGridy();
   c->GetPad(4+i)->SetLogx();
   gB[i]->SetMaximum(4);
   gB[i]->SetMinimum(0);
   gB[i]->SetMarkerStyle(8);
   gB[i]->SetMarkerSize(0.5);
   gB[i]->GetYaxis()->SetTitle("Half-width (deg)");
   gB[i]->GetXaxis()->SetTitle("Duration (sec)");
   gB[i]->SetTitle("Optimum square bin half-width");
   gB[i]->Draw("APL");
   c->cd(2); 
   c->GetPad(2)->SetGridx();
   c->GetPad(2)->SetGridy();
   c->GetPad(2)->SetLogx();
   gB[i]->SetMarkerColor(1);
   gB[i]->SetLineColor(i+2);
   if (i==0) gB[i]->Draw("APL");
   else      gB[i]->Draw("PLSAME");


   c->cd(1); 
   c->GetPad(1)->SetLogy();
   c->GetPad(1)->SetLogx();
   c->GetPad(1)->SetGridx();
   c->GetPad(1)->SetGridy();
   gt[i]->SetLineColor(i+1);
   gt[i]->SetMaximum(2e3);
   gt[i]->SetMinimum(9);
   gt[i]->SetTitle("Number of events required for 5#sigma CL=0.90");
   gt[i]->GetXaxis()->SetTitle("Duration (sec)");
   gt[i]->GetYaxis()->SetTitle("Minimum detectable #hat{N}_{#S,total}");
   if (i==0) gt[i]->Draw("ACP"); else gt[i]->Draw("PCSAME");


   //hma[i]->SetMinimum(0.5);
   cImp->cd(1+i); 
   gStyle->SetPalette(1);
   hma[i]->SetContour(1000);
   hma[i]->GetXaxis()->SetTitle("log_{10} (duration/sec)");
   hma[i]->GetYaxis()->SetTitle("Confidence level");
  //hma[i]->SetMaximum(1.00);
   hma[i]->Draw("COLZ");
//    rf->Close();
   hmaSB[i]->SetMaximum(hmaSO[i]->GetMaximum());
   cImp->cd(i+4); hmaSB[i]->SetContour(1000); cImp->GetPad(i+4)->SetLogz();hmaSB[i]->Draw("COLZ");
   cImp->cd(i+7); hmaSO[i]->SetContour(1000); cImp->GetPad(i+4)->SetLogz();hmaSO[i]->Draw("COLZ");
   c->Update();     
   cImp->Update();     
 

 } 


  //Read the actual bin sizes used by the search and compare them with the optimum case
  double binn,binsearched[ndur]={0};
  int step;
  double items=0; 
  while (fscanf(file,"%d %lf\n",&step,&binn)==2) {
     for (int i=items;i<=step;i++) {binsearched[i]=binn; items++;}
  }
  fclose(file);
  TGraph * gSearchedBin =  new TGraph(ndur,duration,binsearched);
  gSearchedBin->SetLineStyle(2);
  for (int i=4;i<=6;i++){ c->cd(i); gSearchedBin->Draw("CLSAME");}
  c->cd(2); gSearchedBin->Draw("CLSAME");


   TLegend * ll[3];
   TLine * bl[3];
   for (int i=0;i<3;i++) {
     c->cd(4+i);
     bl[i] = new TLine(duration[0],best[i],duration[ndur-1],best[i]);
     bl[i]->Draw("SAME");

     ll[i] = new TLegend(0.7,0.7,0.9,0.6);
     ll[i] ->AddEntry(gB[i],"Optimum bin - Poisson","lp");
     ll[i] ->AddEntry(gSearchedBin,"Binsize used","l");
     ll[i] ->AddEntry(bl[i],"Optimum bin - Gaussian","l");
     ll[i]->Draw();
   } 

   TLegend * l = new TLegend(0.7,0.7,0.9,0.6);
   l->AddEntry(gt[0],"0^{o}-15^{o}","lp");
   l->AddEntry(gt[1],"15^{o}-30^{o}","lp");
   l->AddEntry(gt[2],"30^{o}-45^{o}","lp");
   c->cd(1);l->Draw();

   TLegend * l2 = new TLegend(0.7,0.7,0.9,0.6);
   l2->AddEntry(gB[0],"0^{o}-15^{o}","lp");
   l2->AddEntry(gB[1],"15^{o}-30^{o}","lp");
   l2->AddEntry(gB[2],"30^{o}-45^{o}","lp");
   l2->AddEntry(gSearchedBin,"Bin size used","lp");   
   c->cd(2);l2->Draw();





}

